Geometrizing non-relativistic bilinear deformations

We define three fundamental solvable bilinear deformations for any massive non-relativistic 2d quantum field theory (QFT). They include the $\mathrm{T}\overline{\mathrm{T}}$ deformation and the recently introduced hard rod deformation. We show that all three deformations can be interpreted as coupling the non-relativistic QFT to a specific Newton-Cartan geometry, similar to the Jackiw-Teitelboim-like gravity in the relativistic case. Using the gravity formulations, we derive closed-form deformed classical Lagrangians of the Schr\"odinger model with a generic potential. We also extend the dynamical change of coordinate interpretation to the non-relativistic case for all three deformations. The dynamical coordinates are then used to derive the deformed classical Lagrangians and deformed quantum S-matrices.

==> Ancillary_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    126546,       3755]
NotebookOptionsPosition[    120742,       3560]
NotebookOutlinePosition[    121121,       3576]
CellTagsIndexPosition[    121078,       3573]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Deformed Lagrangians of bilinear deformations", "Chapter",
 CellChangeTimes->{{3.8151981070302896`*^9, 3.8151981320112658`*^9}},
 TextAlignment->Center],

Cell["\<\
\[Copyright] Dennis Hansen, Yunfeng Jiang, Jiuci Xu

Emails: dehansen@phys.ethz.ch, jinagyf2008@gmail.com, jiuci_xu@umail.ucsb.edu\
\>", "Text",
 CellChangeTimes->{{3.817284892848878*^9, 3.8172849832399244`*^9}},
 TextAlignment->Center],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "present", " ", "three", " ", "different", " ", "methods", " ", 
   "to", " ", "compute", " ", "the", " ", "deformed", " ", 
   RowBox[{"Lagrangian", ".", " ", "\[IndentingNewLine]", "This"}], " ", "is",
    " ", "a", " ", "companion", " ", "notebook", " ", "of", " ", "our", " ", 
   "paper"}], "*)"}]], "Input",
 CellChangeTimes->{{3.817224515228238*^9, 3.8172245381183667`*^9}, 
   3.8172280950316887`*^9},
 TextAlignment->Center],

Cell[CellGroupData[{

Cell["0. Notations", "Section",
 CellChangeTimes->{{3.8151981871863933`*^9, 3.8151981893548737`*^9}}],

Cell[BoxData[{
 RowBox[{"<<", "Notation`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Notation", "[", 
   RowBox[{
    TemplateBox[{SubscriptBox["\[Psi]", "t"]},
     "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
    TemplateBox[{"Dt\[Psi]"},
     "NotationTemplateTag"]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Notation", "[", 
   RowBox[{
    TemplateBox[{SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]},
     "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
    TemplateBox[{"Dt\[Psi]d"},
     "NotationTemplateTag"]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Notation", "[", 
   RowBox[{
    TemplateBox[{SubscriptBox["\[Psi]", "x"]},
     "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
    TemplateBox[{"Dx\[Psi]"},
     "NotationTemplateTag"]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Notation", "[", 
   RowBox[{
    TemplateBox[{SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]},
     "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
    TemplateBox[{"Dx\[Psi]d"},
     "NotationTemplateTag"]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Notation", "[", 
   RowBox[{
    TemplateBox[{SuperscriptBox["\[Psi]", "\[Dagger]"]},
     "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
    TemplateBox[{"\[Psi]d"},
     "NotationTemplateTag"]}], "]"}], ";"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["1. Hard rod deformation", "Section",
 CellChangeTimes->{{3.815198242295433*^9, 3.8151982468447094`*^9}}],

Cell[CellGroupData[{

Cell["1.1 Direct approach", "Subsection",
 CellChangeTimes->{{3.8151983463976603`*^9, 3.8151983515906324`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "\[ScriptCapitalE]", ",", "\[ScriptCapitalP]", ",", "\[ScriptCapitalJ]", 
    ",", "\[ScriptCapitalL]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalL]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Psi]d", " ", "Dt\[Psi]"}], "-", 
       RowBox[{"\[Psi]", " ", "Dt\[Psi]d"}]}], ")"}]}], "-", 
    RowBox[{"Dx\[Psi]", " ", "Dx\[Psi]d"}], "-", "\[ScriptCapitalV]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Psi]", " ", "Dt\[Psi]d"}], "-", 
       RowBox[{"\[Psi]d", " ", "Dt\[Psi]"}]}], ")"}]}], "+", 
    "\[ScriptCapitalL]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"Dx\[Psi]d", " ", "Dt\[Psi]"}], "+", 
    RowBox[{"Dx\[Psi]", " ", "Dt\[Psi]d"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalP]", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox["\[ImaginaryI]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Psi]", " ", "Dx\[Psi]d"}], "-", 
      RowBox[{"\[Psi]d", " ", "Dx\[Psi]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalP]", "[", "2", "]"}], "=", 
   RowBox[{"\[ScriptCapitalL]", "+", 
    RowBox[{"2", "Dx\[Psi]", " ", "Dx\[Psi]d"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalJ]", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], "\[Psi]", " ", "\[Psi]d"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalJ]", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[ImaginaryI]", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Psi]d", " ", "Dx\[Psi]"}], "-", 
      RowBox[{"\[Psi]", " ", "Dx\[Psi]d"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Definition", " ", "of", " ", "the", " ", "undeformed", " ", "Lagrangian", 
    " ", "and", " ", "three", " ", "conserved", " ", "currents"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.817224562791749*^9, 3.8172245908249097`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Lhr", ",", "Jt", ",", "Jx", ",", "Pt", ",", "Px"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lhr", "[", "0", "]"}], "=", "\[ScriptCapitalL]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jt", "[", "k_", "]"}], ":=", 
   RowBox[{
    FractionBox["I", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Lhr", "[", "k", "]"}], ",", "Dt\[Psi]"}], "]"}], "\[Psi]"}],
       "-", 
      RowBox[{"\[Psi]d", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Lhr", "[", "k", "]"}], ",", "Dt\[Psi]d"}], "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jx", "[", "k_", "]"}], ":=", 
   RowBox[{
    FractionBox["I", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Lhr", "[", "k", "]"}], ",", "Dx\[Psi]"}], "]"}], "\[Psi]"}],
       "-", 
      RowBox[{"\[Psi]d", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Lhr", "[", "k", "]"}], ",", "Dx\[Psi]d"}], "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pt", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Lhr", "[", "k", "]"}], ",", "Dt\[Psi]"}], "]"}], "Dx\[Psi]"}],
     " ", "+", 
    RowBox[{"Dx\[Psi]d", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Lhr", "[", "k", "]"}], ",", "Dt\[Psi]d"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Px", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Lhr", "[", "k", "]"}], ",", "Dx\[Psi]"}], "]"}], "Dx\[Psi]"}],
     "+", 
    RowBox[{"Dx\[Psi]d", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Lhr", "[", "k", "]"}], ",", "Dx\[Psi]d"}], "]"}]}], "-", 
    RowBox[{"Lhr", "[", "k", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lhr", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "k"]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Jt", "[", "j", "]"}], 
        RowBox[{"Px", "[", 
         RowBox[{"k", "-", "1", "-", "j"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Jx", "[", "j", "]"}], 
        RowBox[{"Pt", "[", 
         RowBox[{"k", "-", "1", "-", "j"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Implementing", " ", "the", " ", "recursion", " ", "relation"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.815198420996389*^9, 3.815198439460471*^9}, {
  3.8151998313914866`*^9, 3.8151998474579673`*^9}, {3.81722460142943*^9, 
  3.8172246095661683`*^9}, {3.817224651987834*^9, 3.817224695163557*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Lhr", "[", "0", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lhr", "[", "1", "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lhr", "[", "2", "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Some", " ", "examples"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8172246262462773`*^9, 3.81722462640303*^9}, {
  3.8172246893889513`*^9, 3.8172247440352497`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["\[Psi]", "x"]}], " ", 
   SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], "-", "\[ScriptCapitalV]", 
  "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", "\[Psi]"}], "+", 
     RowBox[{
      SubscriptBox["\[Psi]", "t"], " ", 
      SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.817224701345523*^9, 3.817224731165721*^9}, 
   3.817229108289606*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"]}], " ", 
     SuperscriptBox["\[Psi]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptCapitalV]", " ", "\[Psi]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SuperscriptBox["\[Psi]", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["\[Psi]", "x", "2"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["\[Psi]", "t"], " ", "\[Psi]", " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.817224701345523*^9, 3.817224731165721*^9}, 
   3.817229108299633*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", "\[Psi]", " ", 
  SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox["\[Psi]", "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Psi]", "x"], " ", 
     SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", "\[Psi]", " ", 
     SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[ScriptCapitalV]", " ", "\[Psi]"}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SuperscriptBox["\[Psi]", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["\[Psi]", "x", "2"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SubscriptBox["\[Psi]", "t"], " ", "\[Psi]", " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.817224701345523*^9, 3.817224731165721*^9}, 
   3.817229108310212*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1.2 Gravity approach", "Subsection",
 CellChangeTimes->{{3.815198476548012*^9, 3.8151984800348682`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "eM", ",", "fM", ",", "detM", ",", "eInv", ",", "\[Delta]", ",", 
    "\[Epsilon]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "1"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"2", ",", "1"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fM", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fM", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fM", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fM", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"We", " ", "define", " ", 
     RowBox[{"f", "[", 
      RowBox[{"\[Mu]", ",", "1"}], "]"}], " ", "to", " ", "be", " ", 
     SubscriptBox["m", "\[Mu]"], " ", "and", " ", 
     RowBox[{"f", "[", 
      RowBox[{"\[Mu]", ",", "2"}], "]"}], " ", "to", " ", "be", " ", 
     SubscriptBox["e", "\[Mu]"]}], ",", " ", 
    RowBox[{
    "which", " ", "will", " ", "be", " ", "used", " ", "to", " ", "define", 
     " ", "the", " ", "motions", " ", "for", " ", "O01", " ", 
     RowBox[{"deformation", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Also", " ", "notice", " ", 
    RowBox[{"e", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", "and", " ", 
    RowBox[{"e", "[", 
     RowBox[{"2", ",", "1"}], "]"}], " ", "stays", " ", "in", " ", "constant",
     " ", "in", " ", "the", " ", 
    RowBox[{"deformation", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"detM", "=", 
   RowBox[{"Det", "[", "eM", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eInv", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"eM", "//", "Inverse"}], ")"}], "\[LeftDoubleBracket]", "i", 
     "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "j", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"i", "\[Equal]", "j"}], ",", "1", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8144712778781743`*^9, 3.8144714219518576`*^9}, {
   3.814471508185005*^9, 3.814471710284854*^9}, {3.8144721712791715`*^9, 
   3.814472195220479*^9}, {3.814472516391329*^9, 3.814472661538501*^9}, {
   3.814472891982356*^9, 3.8144729151585827`*^9}, {3.8144750800455084`*^9, 
   3.814475131926847*^9}, 3.815198683902154*^9},
 ExpressionUUID -> "18c21048-66ee-420b-bb7f-79af3225709a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", " ", "Define"}], " ", 
   RowBox[{
   "Lagrangian", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.8172270615644665`*^9, 3.8172270749003253`*^9}, {
  3.817227711112153*^9, 3.8172277148002157`*^9}},
 TextAlignment->Center],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"ruleK", ",", "ruleg", ",", "L0", ",", "L1", ",", "LL"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleK", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"KT", "[", "1", "]"}], "\[Rule]", " ", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Psi]", " ", "Dt\[Psi]d"}], "-", 
         RowBox[{"\[Psi]d", " ", "Dt\[Psi]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"KT", "[", "2", "]"}], "\[Rule]", " ", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Psi]", " ", "Dx\[Psi]d"}], "-", 
         RowBox[{"\[Psi]d", " ", "Dx\[Psi]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"KK", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Dt\[Psi]", " ", "Dt\[Psi]d"}]}], ",", 
     RowBox[{
      RowBox[{"KK", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Dt\[Psi]", " ", "Dx\[Psi]d"}]}], " ", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KK", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Dx\[Psi]", " ", "Dt\[Psi]d"}]}], " ", ",", 
     RowBox[{
      RowBox[{"KK", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Dx\[Psi]", " ", "Dx\[Psi]d"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ruleg", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", " ", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", " ", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", " ", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L0", "=", 
    RowBox[{"detM", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"eInv", "[", 
            RowBox[{"1", ",", "\[Mu]"}], "]"}]}], "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"KT", "[", "\[Mu]", "]"}], "-", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"fM", "[", 
              RowBox[{"\[Mu]", ",", "1"}], "]"}], "\[Psi]d", " ", 
             "\[Psi]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"eInv", "[", 
           RowBox[{"2", ",", "\[Mu]"}], "]"}], " ", 
          RowBox[{"eInv", "[", 
           RowBox[{"2", ",", "\[Nu]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"KK", "[", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", " ", 
            RowBox[{
             RowBox[{"fM", "[", 
              RowBox[{"\[Nu]", ",", "1"}], "]"}], 
             RowBox[{"KT", "[", "\[Mu]", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "4"], 
             RowBox[{"fM", "[", 
              RowBox[{"\[Mu]", ",", "1"}], "]"}], 
             RowBox[{"fM", "[", 
              RowBox[{"\[Nu]", ",", "1"}], "]"}], "\[Psi]d", " ", 
             "\[Psi]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}], "-", 
       "\[ScriptCapitalV]"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "L0", " ", "defines", " ", "the", " ", "Schrodinger", " ", "model", " ", 
    "on", " ", "curved", " ", "background"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L1", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "\[Lambda]"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fM", "[", 
           RowBox[{"\[Mu]", ",", "a"}], "]"}], "-", 
          RowBox[{"g", "[", 
           RowBox[{"\[Mu]", ",", "a"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fM", "[", 
           RowBox[{"\[Nu]", ",", "b"}], "]"}], "-", 
          RowBox[{"g", "[", 
           RowBox[{"\[Nu]", ",", "b"}], "]"}]}], ")"}], 
        RowBox[{"\[Epsilon]", "[", 
         RowBox[{"a", ",", "b"}], "]"}], 
        RowBox[{"\[Epsilon]", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "2"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"L1", " ", "gives", " ", "the", " ", "gravity", " ", "action"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LL", "=", 
   RowBox[{"L0", "+", "L1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"LL", " ", "is", " ", "the", " ", "full", " ", "Lagrangian"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8151990392068663`*^9, 3.8151990484304295`*^9}, {
  3.8151992165828032`*^9, 3.815199236581235*^9}, {3.815199280915118*^9, 
  3.815199331889292*^9}, {3.8151998768478837`*^9, 3.8151998769672*^9}, {
  3.817225106265705*^9, 3.817225106634863*^9}, {3.817226763357856*^9, 
  3.817226816092761*^9}, {3.817226869104598*^9, 3.8172268784840436`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**"}], "*", " ", "Find", " ", "and", " ", "solve", " ", "saddle"}], "-", 
   RowBox[{"point", " ", 
    RowBox[{
    "equation", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**"}]}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.817227739725988*^9, 3.8172277563527546`*^9}},
 TextAlignment->Center],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"eqSys", ",", "eqSol"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqSys", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"LL", ",", 
           RowBox[{"f", "[", 
            RowBox[{"\[Mu]", ",", "a"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
       "ruleg"}], ")"}], "//", "Flatten"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "eqSol", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqSol", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KT", "[", "1", "]"}], "\[Element]", "Reals"}], "&&", " ", 
      RowBox[{
       RowBox[{"KT", "[", "2", "]"}], "\[Element]", "Reals"}], "&&", 
      RowBox[{
       RowBox[{"KK", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "\[Element]", "Reals"}], " ", "&&", 
      " ", 
      RowBox[{
       RowBox[{"KK", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Element]", "Reals"}], " ", "&&", 
      " ", 
      RowBox[{
       RowBox[{"KK", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "\[Element]", "Reals"}], "&&", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"KK", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "\[Element]", "Reals"}], "&&", " ", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "\[Element]", "Reals"}], " ", "&&", 
      " ", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"2", ",", "1"}], "]"}], " ", "\[Element]", "Reals"}], "&&", 
      RowBox[{"\[Psi]", "\[Element]", "Reals"}], " ", "&&", 
      RowBox[{"\[Psi]d", " ", "\[Element]", "Reals"}]}], ",", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"eqSys", "\[Equal]", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "1"}], "]"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "2"}], "]"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "1"}], "]"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"In", " ", "this", " ", "part"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "find", " ", "and", " ", "solve", " ", "the", " ", "saddle"}],
      "-", 
     RowBox[{"point", " ", "equations"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8172268309454355`*^9, 3.8172268337630067`*^9}, {
  3.8172268822065363`*^9, 3.8172268955404024`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     " ", "Find"}], " ", "the", " ", "deformed", " ", 
   RowBox[{
   "Lagrangian", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.817227769144638*^9, 3.817227784866977*^9}},
 TextAlignment->Center],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"ruleE", ",", "eqSol2", ",", "ruleF", ",", "deformedLL"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ruleE", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "choose", " ", "the", " ", "deformed", " ", "spacetime", " ", "to", " ", 
    "be", " ", "flat"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqSol2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"eqSol", "/.", "ruleK"}], "/.", "ruleE"}], ")"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleF", "=", 
   RowBox[{"eqSol2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"deformedLL", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LL", "/.", "ruleF"}], "/.", "ruleE"}], "/.", "ruleK"}], "/.", 
     "ruleg"}], ")"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "deformedLL", " ", "is", " ", "the", " ", "deformed", " ", "Lagrangian"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8172268477271595`*^9, 3.8172268496061134`*^9}, {
  3.817226910779913*^9, 3.8172269423267193`*^9}, {3.8172269774606647`*^9, 
  3.817226994025272*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalV]"}], "-", 
      RowBox[{"Dt\[Psi]d", " ", "\[Psi]"}], "+", 
      RowBox[{"Dt\[Psi]", " ", "\[Psi]d"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Dx\[Psi]d", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Psi]", "2"]}], "+", 
      RowBox[{"Dx\[Psi]", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"\[Lambda]", " ", "\[Psi]", " ", "\[Psi]d"}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Dx\[Psi]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Psi]d", "2"]}], "+", 
      RowBox[{"Dx\[Psi]d", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"\[Lambda]", " ", "\[Psi]", " ", "\[Psi]d"}]}], ")"}]}]}], 
     ")"}]}]}], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"\[Lambda]", " ", "\[Psi]", " ", "\[Psi]d"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8151991463176365`*^9, 3.8151993382746334`*^9, 3.815199895342885*^9, 
   3.815217487903221*^9, 3.8152389512730513`*^9, 3.8172248363017254`*^9, {
   3.817226942953916*^9, 3.8172269971298237`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"deformedLL", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], 
     "//", "Normal"}], ")"}], "-", 
   RowBox[{"Lhr", "[", "0", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8152389862187843`*^9, 3.815238995725503*^9}, {
  3.817224857086506*^9, 3.817224888850857*^9}, {3.817227001264865*^9, 
  3.8172270037136583`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.815238991969879*^9, 3.815238995973171*^9}, {
   3.817224836327642*^9, 3.8172248890848236`*^9}, 3.817227011589295*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"deformedLL", "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
         "&"}]}], "//", "Normal"}], ")"}], "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "\[Lambda]"}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"Lhr", "[", "1", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817224898065337*^9, 3.817224918192011*^9}, {
  3.8172270065843267`*^9, 3.817227008040899*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.817224899520159*^9, 3.817224918425935*^9}, 
   3.8172270215808644`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"deformedLL", "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], 
         "&"}]}], "//", "Normal"}], ")"}], "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        SuperscriptBox["\[Lambda]", "2"]}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"Lhr", "[", "2", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.81722492976404*^9, 3.8172249351645346`*^9}, {
  3.817227016609993*^9, 3.817227018808242*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8172249356030164`*^9, 3.817227023782254*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Compare", " ", "with", " ", "the", " ", "perturbative", " ", "results", 
   " ", "from", " ", "the", " ", "direct", " ", "approach"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8172270253552313`*^9, 3.8172270398523645`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["1.3 DCC approach", "Subsection",
 CellChangeTimes->{{3.8152001774736633`*^9, 3.815200187919242*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"ruleCo", ",", "eqGauge", ",", "solGauge"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleCo", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dt\[Psi]", "\[Rule]", 
      RowBox[{"Dt\[Psi]", "+", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"TT", "[", "1", "]"}], " ", "\[Psi]"}]}]}], ",", 
     RowBox[{"Dt\[Psi]d", "\[Rule]", 
      RowBox[{"Dt\[Psi]d", "-", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " "}], "2"], 
        RowBox[{"TT", "[", "1", "]"}], "\[Psi]d"}]}]}], ",", 
     RowBox[{"Dx\[Psi]", "\[Rule]", 
      RowBox[{"Dx\[Psi]", "+", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], 
        RowBox[{"TT", "[", "2", "]"}], "\[Psi]"}]}]}], ",", 
     RowBox[{"Dx\[Psi]d", "\[Rule]", 
      RowBox[{"Dx\[Psi]d", "-", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"TT", "[", "2", "]"}], "\[Psi]d"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqGauge", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"TT", "[", "1", "]"}], "\[Equal]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalP]", "[", "2", "]"}], "/.", "ruleCo"}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"TT", "[", "2", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalP]", "[", "1", "]"}], "/.", "ruleCo"}], 
        ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solGauge", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqGauge", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"TT", "[", "1", "]"}], ",", 
          RowBox[{"TT", "[", "2", "]"}]}], "}"}]}], "]"}], "//", 
      "FullSimplify"}], ")"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Equation", " ", "and", " ", "solution", " ", "for", " ", "the", " ", 
    "gauge", " ", "field"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8149816883496933`*^9, 3.8149817191599298`*^9}, {
   3.814981925345408*^9, 3.814982011096079*^9}, 3.8149820567780275`*^9, {
   3.81498217586203*^9, 3.8149821762149754`*^9}, {3.8149824550710845`*^9, 
   3.8149824609093914`*^9}, {3.8149826835015917`*^9, 
   3.8149827065075817`*^9}, {3.8149827415444603`*^9, 3.814982773996*^9}, {
   3.8149831075688076`*^9, 3.8149831128004665`*^9}, {3.8149840143652954`*^9, 
   3.814984064002773*^9}, {3.815200316388118*^9, 3.8152003188797483`*^9}, 
   3.8152004430006742`*^9, {3.81722782538939*^9, 3.8172278800371647`*^9}, {
   3.8172280434994373`*^9, 3.8172280459329195`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"ruleJac", ",", "eqJac", ",", "solHC"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleJac", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dx\[Psi]", "\[Rule]", 
      RowBox[{
       RowBox[{"JJ", "[", "2", "]"}], "Dx\[Psi]"}]}], ",", 
     RowBox[{"Dx\[Psi]d", "\[Rule]", 
      RowBox[{
       RowBox[{"JJ", "[", "2", "]"}], "Dx\[Psi]d"}]}], ",", 
     RowBox[{"Dt\[Psi]", "\[Rule]", 
      RowBox[{"Dt\[Psi]", "+", " ", 
       RowBox[{"Dx\[Psi]", " ", 
        RowBox[{"JJ", "[", "1", "]"}]}]}]}], ",", 
     RowBox[{"Dt\[Psi]d", "\[Rule]", 
      RowBox[{"Dt\[Psi]d", "+", 
       RowBox[{"Dx\[Psi]d", " ", 
        RowBox[{"JJ", "[", "1", "]"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqJac", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"JJ", "[", "2", "]"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[ScriptCapitalJ]", "[", "1", "]"}], "/.", "ruleCo"}], "/.",
            "solGauge"}], "/.", "ruleJac"}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"JJ", "[", "1", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", "[", "2", "]"}], "/.", "ruleCo"}], "/.",
           "solGauge"}], "/.", "ruleJac"}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solHC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"eqJac", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"JJ", "[", "1", "]"}], ",", 
         RowBox[{"JJ", "[", "2", "]"}]}], "}"}]}], "]"}], 
     "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Equation", " ", "and", " ", "solution", " ", "for", " ", "the", " ", 
    "Jacobian"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.814382170061904*^9, 3.8143822054556475`*^9}, {
   3.8144342605392337`*^9, 3.8144342670846643`*^9}, {3.8144351049034925`*^9, 
   3.8144351402632804`*^9}, {3.814435185950495*^9, 3.8144352912494893`*^9}, {
   3.814435543057068*^9, 3.814435545558895*^9}, {3.81443563917192*^9, 
   3.814435643757474*^9}, {3.814435795812344*^9, 3.8144357995066395`*^9}, {
   3.814438002843322*^9, 3.8144380346869397`*^9}, {3.814550320675297*^9, 
   3.8145503233991823`*^9}, 3.814551220987131*^9, {3.8145521289204087`*^9, 
   3.814552132200274*^9}, {3.814552171015744*^9, 3.8145522671081223`*^9}, {
   3.814552499596546*^9, 3.8145525048977785`*^9}, 3.8149822482043657`*^9, 
   3.8149823602018595`*^9, {3.8149823932513237`*^9, 3.814982446405753*^9}, {
   3.8149824780337768`*^9, 3.8149824822589617`*^9}, {3.814982513432725*^9, 
   3.814982527930832*^9}, {3.814982781755698*^9, 3.8149827840003695`*^9}, {
   3.8149833872604427`*^9, 3.8149833986536617`*^9}, {3.8149834457325244`*^9, 
   3.8149834625790806`*^9}, {3.8149836250452085`*^9, 
   3.8149836278454714`*^9}, {3.8149836686723213`*^9, 
   3.8149836902261868`*^9}, {3.814983754344717*^9, 3.8149837601949515`*^9}, {
   3.8149842168705688`*^9, 3.8149842229794416`*^9}, 3.8149843804849405`*^9, {
   3.8149848519867315`*^9, 3.8149848985166283`*^9}, {3.8149850608259363`*^9, 
   3.814985065463414*^9}, {3.8149851828272123`*^9, 3.814985208902727*^9}, {
   3.8152003096090097`*^9, 3.81520031234435*^9}, 3.815200388835373*^9, {
   3.8172280485655656`*^9, 3.8172280567467546`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"XX", ",", "defL"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptCapitalJ]", "[", "1", "]"}], ",", 
        RowBox[{"\[ScriptCapitalP]", "[", "1", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptCapitalJ]", "[", "2", "]"}], ",", 
        RowBox[{"\[ScriptCapitalP]", "[", "2", "]"}]}], "}"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"defL", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalL]", "+", 
           RowBox[{"\[Lambda]", " ", "XX"}]}], ")"}], "/.", "ruleCo"}], "/.", 
        "solGauge"}], "/.", "ruleJac"}], 
      RowBox[{"JJ", "[", "2", "]"}]], "/.", "solHC"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Find", " ", "the", " ", "deformed", " ", "Lagrangian"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.814435511157337*^9, {3.8144360446852245`*^9, 3.81443604484371*^9}, {
   3.814438043041176*^9, 3.814438057534808*^9}, 3.8145503617545385`*^9, {
   3.814551230726322*^9, 3.8145512820371675`*^9}, {3.814551329165907*^9, 
   3.81455133937143*^9}, {3.8145513767210245`*^9, 3.8145513825303664`*^9}, {
   3.814982571403473*^9, 3.8149825728051043`*^9}, {3.8149834776828737`*^9, 
   3.814983483148285*^9}, {3.81498380488017*^9, 3.8149838595197005`*^9}, {
   3.814983949830098*^9, 3.8149839636061563`*^9}, {3.8149841336181536`*^9, 
   3.81498413576659*^9}, {3.814984167952142*^9, 3.8149841703132305`*^9}, 
   3.8149842275924397`*^9, {3.814984388105592*^9, 3.814984403912732*^9}, 
   3.815200301199559*^9, 3.8152003983324623`*^9, {3.817228061751566*^9, 
   3.817228067908141*^9}}],

Cell[CellGroupData[{

Cell[BoxData["defL"], "Input",
 CellChangeTimes->{{3.8152389601909304`*^9, 3.8152389612102537`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalV]"}], "-", 
      RowBox[{
       SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], "+", 
      RowBox[{
       SubscriptBox["\[Psi]", "t"], " ", 
       SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Psi]", "2"]}], "+", 
      RowBox[{
       SubscriptBox["\[Psi]", "x"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"\[Lambda]", " ", "\[Psi]", " ", 
          SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Psi]", "x"], " ", "\[Lambda]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Psi]", "\[Dagger]"], ")"}], "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"\[Lambda]", " ", "\[Psi]", " ", 
          SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], ")"}]}]}], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"\[Lambda]", " ", "\[Psi]", " ", 
      SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.8152389614673443`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"deformedLL", "-", "defL"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "the", " ", "result", " ", "with", " ", "the", " ", 
    "deformed", " ", "Lagrangian", " ", "from", " ", "gravity", " ", 
    "action"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8172279819092236`*^9, 3.8172280294290605`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8172279872928677`*^9, 3.8172280299845667`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. TTbar deformation", "Section",
 CellChangeTimes->{{3.8152031470443015`*^9, 3.8152031502275076`*^9}}],

Cell[CellGroupData[{

Cell["2.1 Direct approach", "Subsection",
 CellChangeTimes->{{3.8144353745957975`*^9, 3.8144353793100023`*^9}, {
  3.815203213265538*^9, 3.815203220130021*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Lttb", ",", "Et", ",", "Ex", ",", "Tt", ",", "Tx"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lttb", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Psi]d", " ", "Dt\[Psi]"}], "-", 
       RowBox[{"Dt\[Psi]d", " ", "\[Psi]"}]}], ")"}]}], "-", 
    RowBox[{"Dx\[Psi]d", " ", "Dx\[Psi]"}], "-", "\[ScriptCapitalV]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Et", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Lttb", "[", "k", "]"}], ",", "Dt\[Psi]"}], "]"}], 
      "Dt\[Psi]"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Lttb", "[", "k", "]"}], ",", "Dt\[Psi]d"}], "]"}], 
      "Dt\[Psi]d"}], "-", 
     RowBox[{"Lttb", "[", "k", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ex", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Lttb", "[", "k", "]"}], ",", "Dt\[Psi]"}], "]"}], 
      "Dx\[Psi]"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Lttb", "[", "k", "]"}], ",", "Dt\[Psi]d"}], "]"}], 
      "Dx\[Psi]d"}]}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tt", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Lttb", "[", "k", "]"}], ",", "Dx\[Psi]"}], "]"}], 
      "Dt\[Psi]"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Lttb", "[", "k", "]"}], ",", "Dx\[Psi]d"}], "]"}], 
      "Dt\[Psi]d"}]}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tx", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Lttb", "[", "k", "]"}], ",", "Dx\[Psi]"}], "]"}], 
      "Dx\[Psi]"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Lttb", "[", "k", "]"}], ",", "Dx\[Psi]d"}], "]"}], 
      "Dx\[Psi]d"}], "-", 
     RowBox[{"Lttb", "[", "k", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lttb", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "k"]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Et", "[", "j", "]"}], 
        RowBox[{"Tx", "[", 
         RowBox[{"k", "-", "1", "-", "j"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Ex", "[", "j", "]"}], 
        RowBox[{"Tt", "[", 
         RowBox[{"k", "-", "1", "-", "j"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.814380769148297*^9, 3.814380832431205*^9}, 
   3.8143809128684244`*^9, {3.817228118427539*^9, 3.8172281756778975`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Lttb", "[", "0", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lttb", "[", "1", "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lttb", "[", "2", "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lttb", "[", "3", "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.817228183248689*^9, 3.817228212446899*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["\[Psi]", "x"]}], " ", 
   SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], "-", "\[ScriptCapitalV]", 
  "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", "\[Psi]"}], "+", 
     RowBox[{
      SubscriptBox["\[Psi]", "t"], " ", 
      SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8172281876824474`*^9, 3.8172282127433205`*^9}, 
   3.817228912792688*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ScriptCapitalV]", "2"]}], "+", 
    RowBox[{
     SubscriptBox["\[Psi]", "t"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"], " ", 
     "\[Psi]"}], "-", 
    RowBox[{
     SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[ScriptCapitalV]", 
     " ", "\[Psi]"}], "+", 
    RowBox[{
     SubscriptBox["\[Psi]", "t"], " ", "\[ScriptCapitalV]", " ", 
     SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Psi]", "x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8172281876824474`*^9, 3.8172282127433205`*^9}, 
   3.8172289128139143`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["\[ScriptCapitalV]", "3"]}], "+", 
    RowBox[{
     SubscriptBox["\[Psi]", "t"], " ", 
     SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox["\[Psi]", "2"]}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ScriptCapitalV]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], "-", 
       RowBox[{
        SubscriptBox["\[Psi]", "t"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Psi]", "t"], " ", 
     SubscriptBox["\[Psi]", "x"], " ", 
     SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", "\[Psi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Psi]", "x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "3"]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Psi]", "x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Psi]", "t"], " ", 
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["\[Psi]", "\[Dagger]"], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalV]"}], "-", 
          RowBox[{
           SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], 
          "+", 
          RowBox[{
           SubscriptBox["\[Psi]", "t"], " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8172281876824474`*^9, 3.8172282127433205`*^9}, 
   3.817228912867449*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ScriptCapitalV]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalV]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Psi]", "t"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["\[Psi]", "t"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"], " ", 
     SuperscriptBox["\[Psi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SubscriptBox["\[Psi]", "t"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], ")"}], "2"], " ", 
        "\[Psi]"}], "+", 
       RowBox[{
        SubscriptBox["\[Psi]", "t"], " ", 
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SubsuperscriptBox["\[Psi]", "x", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "20"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "4"]}], "+", 
       RowBox[{"12", " ", "\[ImaginaryI]", " ", 
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["\[Psi]", "\[Dagger]"], ")"}], "2"]}]}], ")"}]}], 
    "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Psi]", "t"], " ", 
     SubscriptBox["\[Psi]", "x"], " ", 
     SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", "\[Psi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], 
          "-", 
          RowBox[{
           SubscriptBox["\[Psi]", "t"], " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ScriptCapitalV]"}], "+", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], 
          "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SubscriptBox["\[Psi]", "t"], " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["\[Psi]", "x", "3"], " ", 
     SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
           "\[ScriptCapitalV]"}], "+", 
          RowBox[{
           SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], 
          "-", 
          RowBox[{
           SubscriptBox["\[Psi]", "t"], " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ScriptCapitalV]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], 
          "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SubscriptBox["\[Psi]", "t"], " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Psi]", "x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"], " ", 
        "\[Psi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptCapitalV]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["\[Psi]", "t", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["\[Psi]", "\[Dagger]"], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Psi]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "4"], " ", 
           "\[Psi]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[ScriptCapitalV]", "+", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", 
              SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
              "\[Psi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], ")"}], "2"], " ", 
           "\[Psi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox["\[Psi]", "\[Dagger]"], ")"}], "2"]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8172281876824474`*^9, 3.8172282127433205`*^9}, 
   3.817228913243457*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2.2 Gravity approach", "Subsection",
 CellChangeTimes->{{3.8152033142659564`*^9, 3.815203318960018*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "**", " ", "The"}], " ", "main", " ", "calculations", " ", 
    "of", " ", "the", " ", "deformed", " ", "Lagrangian", " ", "from", " ", 
    "gravity", " ", "is", " ", "the", " ", "same", " ", "as", " ", "the", " ",
     "other", " ", "two", " ", 
    RowBox[{"cases", ".", " ", "The"}], " ", "resulting", " ", "expressions", 
    " ", "are", " ", "lengthy", " ", "and", " ", "takes", " ", "several", " ",
     "steps", " ", "to", " ", 
    RowBox[{"simplify", ".", " ", "We"}], " ", "do", " ", "not", " ", "show", 
    " ", "the", " ", "details", " ", "for", " ", "the", " ", "simplication", 
    " ", "here"}], ",", " ", 
   RowBox[{
   "but", " ", "we", " ", "quote", " ", "the", " ", "final", " ", "result", 
    " ", "below"}]}], " ", "*****)"}]], "Input",
 CellChangeTimes->{{3.8172308789425497`*^9, 3.8172309469039516`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"defLTTbar", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[ScriptCapitalV]", " ", "\[Lambda]"}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", " ", "\[ScriptCapitalV]", " ", "\[Lambda]"}], "+", 
      RowBox[{
      "\[ImaginaryI]", " ", "Dt\[Psi]d", " ", "\[Lambda]", " ", "\[Psi]"}], 
      "-", 
      RowBox[{
      "\[ImaginaryI]", " ", "Dt\[Psi]", " ", "\[Lambda]", " ", "\[Psi]d"}], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dt\[Psi]", " ", "Dt\[Psi]d", " ", 
           SuperscriptBox["\[Lambda]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[ScriptCapitalV]", " ", "\[Lambda]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "Dx\[Psi]d"}], " ", "\[Psi]"}], "+", 
              RowBox[{"Dx\[Psi]", " ", "\[Psi]d"}]}], ")"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "Dt\[Psi]d"}], " ", "Dx\[Psi]"}], "-", 
             RowBox[{"Dt\[Psi]", " ", "Dx\[Psi]d"}]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[ScriptCapitalV]", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Dx\[Psi]d", " ", "\[Psi]"}], "-", 
             RowBox[{"Dx\[Psi]", " ", "\[Psi]d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
             RowBox[{"Dt\[Psi]d", " ", "\[Lambda]", " ", "\[Psi]"}], "+", 
             RowBox[{"Dt\[Psi]", " ", "\[Lambda]", " ", "\[Psi]d"}]}], 
            ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
             "4", " ", "Dx\[Psi]", " ", "Dx\[Psi]d", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"\[ScriptCapitalV]", " ", "\[Lambda]"}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"Dt\[Psi]d", " ", "\[Lambda]", " ", "\[Psi]"}], "+", 
              RowBox[{"Dt\[Psi]", " ", "\[Lambda]", " ", "\[Psi]d"}]}], ")"}],
             "2"]}]}], ")"}]}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "simplified", " ", "closed", " ", "form", " ", "deformed", " ",
     "Lagrangian"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8172284508613396`*^9, 3.817228469172819*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"defLTTbar", "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "5"}], "}"}]}], "]"}], "&"}]}],
       "//", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"#", ",", "\[Lambda]"}], "]"}], "&"}]}], "//", "Simplify"}], 
    ")"}], "-", 
   RowBox[{"Lttb", "[", "1", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8152034240604973`*^9, 3.8152035078471136`*^9}, {
  3.81722894832471*^9, 3.8172289703766603`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8152034368408127`*^9, 3.815203508191532*^9}, {
  3.8172289300383863`*^9, 3.8172289709538174`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"defLTTbar", "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "5"}], "}"}]}], "]"}], "&"}]}],
       "//", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"#", ",", 
         SuperscriptBox["\[Lambda]", "2"]}], "]"}], "&"}]}], "//", 
     "Simplify"}], ")"}], "-", 
   RowBox[{"Lttb", "[", "2", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8172290057216253`*^9, 3.8172290086363707`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.817229009119732*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"defLTTbar", "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "5"}], "}"}]}], "]"}], "&"}]}],
       "//", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"#", ",", 
         SuperscriptBox["\[Lambda]", "3"]}], "]"}], "&"}]}], "//", 
     "Simplify"}], ")"}], "-", 
   RowBox[{"Lttb", "[", "3", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817229020983081*^9, 3.817229023550247*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8172290239341516`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"defLTTbar", "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "5"}], "}"}]}], "]"}], "&"}]}],
       "//", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"#", ",", 
         SuperscriptBox["\[Lambda]", "4"]}], "]"}], "&"}]}], "//", 
     "Simplify"}], ")"}], "-", 
   RowBox[{"Lttb", "[", "4", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8172290399028263`*^9, 3.8172290422332883`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8172290436742725`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "check", " ", "with", " ", "the", " ", "perturbative", " ", "result"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8172290480949354`*^9, 3.81722905705663*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["2.3 DCC approach", "Subsection",
 CellChangeTimes->{{3.815203876765177*^9, 3.8152038899940367`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"eqJac", ",", "JJ", ",", "ruleJac", ",", "solJJ"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ruleJac", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dt\[Psi]", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"JJ", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "\[Psi]T"}], "+", 
        RowBox[{
         RowBox[{"JJ", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[Psi]X"}]}]}], ",", 
      RowBox[{"Dt\[Psi]d", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"JJ", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "\[Psi]dT"}], "+", 
        RowBox[{
         RowBox[{"JJ", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[Psi]dX"}]}]}], ",", 
      RowBox[{"Dx\[Psi]", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"JJ", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "\[Psi]T"}], "+", 
        RowBox[{
         RowBox[{"JJ", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "\[Psi]X"}]}]}], ",", 
      RowBox[{"Dx\[Psi]d", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"JJ", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "\[Psi]dT"}], "+", 
        RowBox[{
         RowBox[{"JJ", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "\[Psi]dX"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "use", " ", "the", " ", "convention", " ", 
      "\[Psi]T"}], "=", 
     RowBox[{
      SubscriptBox["D", "T"], "\[Psi]"}]}], ",", " ", 
    RowBox[{"\[Psi]X", "=", 
     RowBox[{
      SubscriptBox["D", "X"], "\[Psi]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"JJ", "[", 
      RowBox[{"1", ",", "a"}], "]"}], "=", 
     RowBox[{
      SubscriptBox["D", "t"], 
      SuperscriptBox["X", "a"]}]}], ",", " ", 
    RowBox[{
     RowBox[{"JJ", "[", 
      RowBox[{"2", ",", "a"}], "]"}], "=", 
     RowBox[{
      SubscriptBox["D", "x"], 
      SuperscriptBox["X", "a"]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqJac", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"JJ", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptCapitalP]", "[", "2", "]"}], "/.", "ruleJac"}], 
         ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"JJ", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalP]", "[", "1", "]"}], "/.", "ruleJac"}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"JJ", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "/.", "ruleJac"}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"JJ", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Equal]", 
      RowBox[{"1", "+", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "/.", "ruleJac"}], 
         ")"}]}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solJJ", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqJac", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"JJ", "[", 
         RowBox[{"1", ",", "1"}], "]"}], ",", 
        RowBox[{"JJ", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        RowBox[{"JJ", "[", 
         RowBox[{"2", ",", "1"}], "]"}], ",", 
        RowBox[{"JJ", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"defLL", ",", "convertDCC"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"defLL", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[ScriptCapitalL]", "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"Det", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], ",", 
                RowBox[{"\[ScriptCapitalP]", "[", "1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], ",", 
                RowBox[{"\[ScriptCapitalP]", "[", "2", "]"}]}], "}"}]}], 
             "}"}], "]"}]}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"JJ", "[", 
            RowBox[{"1", ",", "1"}], "]"}], 
           RowBox[{"JJ", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"JJ", "[", 
            RowBox[{"1", ",", "2"}], "]"}], 
           RowBox[{"JJ", "[", 
            RowBox[{"2", ",", "1"}], "]"}]}]}]], "/.", "ruleJac"}], "/.", 
       RowBox[{
       "solJJ", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "//",
       "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"convertDCC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Psi]dT", "\[Rule]", "Dt\[Psi]d"}], ",", 
     RowBox[{"\[Psi]dX", "\[Rule]", "Dx\[Psi]d"}], ",", 
     RowBox[{"\[Psi]X", "\[Rule]", "Dx\[Psi]"}], ",", 
     RowBox[{"\[Psi]T", "\[Rule]", "Dt\[Psi]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"defLDCC", "=", 
   RowBox[{"defLL", "/.", "convertDCC"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8152039088985577`*^9, 3.8152039344501324`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"defLDCCTTbar", "=", 
   RowBox[{"defLDCC", "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "5"}], "}"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.815204008421664*^9, 3.815204043946494*^9}, {
  3.815204090018736*^9, 3.8152041092405124`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"defLDCCTTbar", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "\[Lambda]"}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"Lttb", "[", "1", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.815204052589357*^9, 3.8152040560913076`*^9}, {
  3.8152041283072605`*^9, 3.815204158467828*^9}, {3.8172292158119955`*^9, 
  3.817229221746401*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8152040649672337`*^9, {3.8152041467529163`*^9, 3.8152041589069567`*^9}, 
   3.817229222395606*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"defLDCCTTbar", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        SuperscriptBox["\[Lambda]", "2"]}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"Lttb", "[", "2", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817229252920747*^9, 3.817229257275969*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.817229259251953*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"defLDCCTTbar", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        SuperscriptBox["\[Lambda]", "3"]}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"Lttb", "[", "3", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8172292686474743`*^9, 3.8172292711145864`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8172292716296873`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"defLDCCTTbar", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        SuperscriptBox["\[Lambda]", "4"]}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"Lttb", "[", "4", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817229281668124*^9, 3.8172292844934454`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.817229285376498*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. JE deformation", "Section",
 CellChangeTimes->{{3.8152109827955976`*^9, 3.8152109860271497`*^9}}],

Cell[CellGroupData[{

Cell["3.1 Direct approach", "Subsection",
 CellChangeTimes->{{3.8152113876321983`*^9, 3.815211391277569*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"LJE", ",", "Et", ",", "Ex", ",", "Jt", ",", "Jx"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LJE", "[", "0", "]"}], "=", "\[ScriptCapitalL]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Et", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"LJE", "[", "k", "]"}], ",", "Dt\[Psi]"}], "]"}], "Dt\[Psi]"}],
     "+", 
    RowBox[{"Dt\[Psi]d", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"LJE", "[", "k", "]"}], ",", "Dt\[Psi]d"}], "]"}]}], "-", 
    RowBox[{"LJE", "[", "k", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ex", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"LJE", "[", "k", "]"}], ",", "Dx\[Psi]"}], "]"}], "Dt\[Psi]"}],
     "+", 
    RowBox[{"Dt\[Psi]d", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"LJE", "[", "k", "]"}], ",", "Dx\[Psi]d"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jt", "[", "k_", "]"}], ":=", 
   RowBox[{
    FractionBox["\[ImaginaryI]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"LJE", "[", "k", "]"}], ",", "Dt\[Psi]"}], "]"}], "\[Psi]"}],
       "-", 
      RowBox[{"\[Psi]d", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"LJE", "[", "k", "]"}], ",", "Dt\[Psi]d"}], "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jx", "[", "k_", "]"}], ":=", 
   RowBox[{
    FractionBox["\[ImaginaryI]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"LJE", "[", "k", "]"}], ",", "Dx\[Psi]"}], "]"}], "\[Psi]"}],
       "-", 
      RowBox[{"\[Psi]d", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"LJE", "[", "k", "]"}], ",", "Dx\[Psi]d"}], "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LJE", "[", "k_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "k"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Et", "[", "j", "]"}], " ", 
        RowBox[{"Jx", "[", 
         RowBox[{"k", "-", "1", "-", "j"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Ex", "[", "j", "]"}], " ", 
        RowBox[{"Jt", "[", 
         RowBox[{"k", "-", "1", "-", "j"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "defines", " ", "the", " ", "direct", " ", "approach", " ", 
    "to", " ", "the", " ", "JE", " ", "deformation"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8152114006456056`*^9, 3.815211409820423*^9}, {
   3.8152119540203977`*^9, 3.8152120562281256`*^9}, {3.8152125320883617`*^9, 
   3.815212535639532*^9}, 3.815212590147825*^9, {3.817229407418461*^9, 
   3.817229438429987*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LJE", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.817229448056548*^9, 3.8172294538996086`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["\[Psi]", "x"]}], " ", 
   SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], "-", "\[ScriptCapitalV]", 
  "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", "\[Psi]"}], "+", 
     RowBox[{
      SubscriptBox["\[Psi]", "t"], " ", 
      SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.81722945027577*^9, 3.817229454391311*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LJE", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.8172294561712513`*^9, 3.8172294577335324`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", 
      SubscriptBox["\[Psi]", "x"]}], "-", 
     RowBox[{
      SubscriptBox["\[Psi]", "t"], " ", 
      SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}]}], ")"}], " ", "\[Psi]",
    " ", 
   SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], " ", "\[Psi]"}], "+", 
     RowBox[{
      SubscriptBox["\[Psi]", "x"], " ", 
      SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Psi]", "x"], " ", 
      SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], "+", 
     "\[ScriptCapitalV]", "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SubscriptBox["\[Psi]", "t"], " ", 
      SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", "\[Psi]"}], 
        "+", 
        RowBox[{
         SubscriptBox["\[Psi]", "t"], " ", 
         SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.817229458165265*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LJE", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.817229460031686*^9, 3.8172294615461817`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", 
        SubscriptBox["\[Psi]", "x"]}], "-", 
       RowBox[{
        SubscriptBox["\[Psi]", "t"], " ", 
        SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", 
        SuperscriptBox["\[Psi]", "2"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SubscriptBox["\[Psi]", "x"], " ", "\[Psi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["\[Psi]", "\[Dagger]"], ")"}], "2"]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], " ", "\[Psi]"}], 
       "+", 
       RowBox[{
        SubscriptBox["\[Psi]", "x"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        SubscriptBox["\[Psi]", "x"], " ", "\[Psi]", " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SubscriptBox["\[Psi]", "t"], " ", 
        SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", "\[Psi]", " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", 
           SubscriptBox["\[Psi]", "x"]}], "-", 
          RowBox[{
           SubscriptBox["\[Psi]", "t"], " ", 
           SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}]}], ")"}], " ", 
        "\[Psi]", " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], " ", "\[Psi]"}], 
          "+", 
          RowBox[{
           SubscriptBox["\[Psi]", "x"], " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Psi]", "x"], " ", 
           SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], "+", 
          "\[ScriptCapitalV]", "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], 
          "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           SubscriptBox["\[Psi]", "t"], " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", 
              "\[Psi]"}], "+", 
             RowBox[{
              SubscriptBox["\[Psi]", "t"], " ", 
              SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Psi]", " ", 
     SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SubscriptBox["\[Psi]", "t"], " ", "\[Psi]", " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           SubscriptBox["\[Psi]", "x"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], " ", 
              "\[Psi]"}], "+", 
             RowBox[{
              SubscriptBox["\[Psi]", "x"], " ", 
              SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Psi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Psi]", "x"], " ", 
              SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], "+", 
             "\[ScriptCapitalV]", "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], 
             "+", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              SubscriptBox["\[Psi]", "t"], " ", 
              SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", 
                 "\[Psi]"}], "+", 
                RowBox[{
                 SubscriptBox["\[Psi]", "t"], " ", 
                 SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Psi]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]", " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], " ", 
              "\[Psi]"}], "+", 
             RowBox[{
              SubscriptBox["\[Psi]", "x"], " ", 
              SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Psi]", "x"], " ", 
              SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], "+", 
             "\[ScriptCapitalV]", "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], 
             "+", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              SubscriptBox["\[Psi]", "t"], " ", 
              SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", 
                 "\[Psi]"}], "+", 
                RowBox[{
                 SubscriptBox["\[Psi]", "t"], " ", 
                 SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Psi]", "x"], " ", 
        SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], "+", 
       "\[ScriptCapitalV]", "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SubscriptBox["\[Psi]", "t"], " ", 
        SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", "\[Psi]"}], 
          "+", 
          RowBox[{
           SubscriptBox["\[Psi]", "t"], " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Psi]", "\[Dagger]"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SubscriptBox["\[Psi]", "t"], " ", "\[Psi]", " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           SubscriptBox["\[Psi]", "x"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], " ", 
              "\[Psi]"}], "+", 
             RowBox[{
              SubscriptBox["\[Psi]", "x"], " ", 
              SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Psi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Psi]", "x"], " ", 
              SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], "+", 
             "\[ScriptCapitalV]", "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], 
             "+", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              SubscriptBox["\[Psi]", "t"], " ", 
              SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", 
                 "\[Psi]"}], "+", 
                RowBox[{
                 SubscriptBox["\[Psi]", "t"], " ", 
                 SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Psi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]", " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], " ", 
              "\[Psi]"}], "+", 
             RowBox[{
              SubscriptBox["\[Psi]", "x"], " ", 
              SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Psi]", "x"], " ", 
              SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"]}], "+", 
             "\[ScriptCapitalV]", "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}], 
             "+", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              SubscriptBox["\[Psi]", "t"], " ", 
              SuperscriptBox["\[Psi]", "\[Dagger]"]}], "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", 
                 "\[Psi]"}], "+", 
                RowBox[{
                 SubscriptBox["\[Psi]", "t"], " ", 
                 SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8172294620103045`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3.2 Gravity approach", "Subsection",
 CellChangeTimes->{{3.815211515268753*^9, 3.815211519255995*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "f", ",", "eM", ",", "fM", ",", "detM", ",", "eInv", ",", "\[Delta]", ",", 
    "\[Epsilon]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "2"}], "]"}], ",", 
       RowBox[{"e", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fM", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fM", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fM", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fM", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"We", " ", "define", " ", 
     RowBox[{"f", "[", 
      RowBox[{"\[Mu]", ",", "1"}], "]"}], " ", "to", " ", "be", " ", 
     SubscriptBox["m", "\[Mu]"], " ", "and", " ", 
     RowBox[{"f", "[", 
      RowBox[{"\[Mu]", ",", "2"}], "]"}], " ", "to", " ", "be", " ", 
     SubscriptBox["\[Tau]", "\[Mu]"]}], ",", " ", 
    RowBox[{
    "which", " ", "will", " ", "be", " ", "used", " ", "to", " ", "define", 
     " ", "the", " ", "motions", " ", "for", " ", "O01", " ", 
     RowBox[{"deformation", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Also", " ", "notice", " ", 
    RowBox[{"e", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", "and", " ", 
    RowBox[{"e", "[", 
     RowBox[{"2", ",", "1"}], "]"}], " ", "stays", " ", "in", " ", "constant",
     " ", "in", " ", "the", " ", 
    RowBox[{"deformation", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"detM", "=", 
   RowBox[{"Det", "[", "eM", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eInv", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"eM", "//", "Inverse"}], ")"}], "\[LeftDoubleBracket]", "i", 
     "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "j", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"i", "\[Equal]", "j"}], ",", "1", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.814667951237198*^9, 3.814667958132511*^9}, {
  3.8146684749405146`*^9, 3.8146685000694585`*^9}},
 ExpressionUUID -> "18b2e3b2-9536-4b1f-aa9c-8e0aeaac930b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*", " ", "Define", " ", 
   RowBox[{
   "Lagrangian", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.8172298716639633`*^9, 3.817229916367078*^9}},
 TextAlignment->Center],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "ruleK", ",", "ruleg", ",", "ruleh", ",", "Lg0", ",", "Lg1", ",", "LLg"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleK", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"KT", "[", "1", "]"}], "\[Rule]", " ", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Psi]"}], " ", "Dt\[Psi]d"}], "+", 
         RowBox[{"\[Psi]d", " ", "Dt\[Psi]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"KT", "[", "2", "]"}], "\[Rule]", " ", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Psi]"}], " ", "Dx\[Psi]d"}], "+", 
         RowBox[{"\[Psi]d", " ", "Dx\[Psi]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"KK", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Dt\[Psi]", " ", "Dt\[Psi]d"}]}], ",", 
     RowBox[{
      RowBox[{"KK", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Dt\[Psi]", " ", "Dx\[Psi]d"}]}], " ", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KK", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Dx\[Psi]", " ", "Dt\[Psi]d"}]}], " ", ",", 
     RowBox[{
      RowBox[{"KK", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Dx\[Psi]", " ", "Dx\[Psi]d"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ruleh", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", " ", "0"}], ",", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Initial", " ", "Condition", " ", "Now", " ", "changes", " ", "to", " ", 
    "ruleh"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lg0", "=", 
    RowBox[{"detM", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"eInv", "[", 
           RowBox[{"1", ",", "\[Mu]"}], "]"}], "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"KT", "[", "\[Mu]", "]"}], "+", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"fM", "[", 
              RowBox[{"\[Mu]", ",", "1"}], "]"}], "\[Psi]d", " ", 
             "\[Psi]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"eInv", "[", 
           RowBox[{"2", ",", "\[Mu]"}], "]"}], " ", 
          RowBox[{"eInv", "[", 
           RowBox[{"2", ",", "\[Nu]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"KK", "[", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "+", " ", 
            RowBox[{
             RowBox[{"fM", "[", 
              RowBox[{"\[Nu]", ",", "1"}], "]"}], 
             RowBox[{"KT", "[", "\[Mu]", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "4"], 
             RowBox[{"fM", "[", 
              RowBox[{"\[Mu]", ",", "1"}], "]"}], 
             RowBox[{"fM", "[", 
              RowBox[{"\[Nu]", ",", "1"}], "]"}], "\[Psi]d", " ", 
             "\[Psi]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}], "-", 
       "\[ScriptCapitalV]"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Notice", " ", 
     SubsuperscriptBox["E", "\[Mu]", "a"], " ", "is", " ", 
     RowBox[{"eM", "[", 
      RowBox[{"\[Mu]", ",", "a"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", 
      SubsuperscriptBox["E", "a", "\[Mu]"]}], "=", 
     RowBox[{"eInv", "[", 
      RowBox[{"a", ",", "\[Mu]"}], "]"}]}], ",", " ", 
    RowBox[{"there", " ", "is", " ", "a", " ", "transpose", " ", "here"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lg1", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[Lambda]"}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"fM", "[", 
          RowBox[{"\[Mu]", ",", "a"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"\[Mu]", ",", "a"}], "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"fM", "[", 
          RowBox[{"\[Nu]", ",", "b"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"\[Nu]", ",", "b"}], "]"}]}], ")"}], 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"a", ",", "b"}], "]"}], 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LLg", "=", 
   RowBox[{"Lg0", "+", "Lg1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8172296434190483`*^9, 3.8172297576796184`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**"}], "*", " ", "Find", " ", "and", " ", "solve", " ", "saddle"}], "-", 
   RowBox[{"point", " ", 
    RowBox[{
    "equations", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**"}]}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.8172299313111105`*^9, 3.8172299479564486`*^9}},
 TextAlignment->Center],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"eqSys", ",", "eqSol"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqSys", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"LLg", ",", 
           RowBox[{"f", "[", 
            RowBox[{"\[Mu]", ",", "a"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
       "ruleh"}], ")"}], "//", "Flatten"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "eqSol", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqSol", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KT", "[", "1", "]"}], "\[Element]", "Reals"}], "&&", " ", 
      RowBox[{
       RowBox[{"KT", "[", "2", "]"}], "\[Element]", "Reals"}], "&&", 
      RowBox[{
       RowBox[{"KK", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "\[Element]", "Reals"}], " ", "&&", 
      " ", 
      RowBox[{
       RowBox[{"KK", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Element]", "Reals"}], " ", "&&", 
      " ", 
      RowBox[{
       RowBox[{"KK", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "\[Element]", "Reals"}], "&&", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"KK", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "\[Element]", "Reals"}], "&&", " ", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Element]", "Reals"}], " ", "&&", 
      " ", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"2", ",", "2"}], "]"}], " ", "\[Element]", "Reals"}], "&&", 
      RowBox[{"\[Psi]", "\[Element]", "Reals"}], " ", "&&", 
      RowBox[{"\[Psi]d", " ", "\[Element]", "Reals"}]}], ",", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"eqSys", "\[Equal]", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "1"}], "]"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "2"}], "]"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "1"}], "]"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.817229966344089*^9, 3.817229978361126*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"ruleE", ",", "eqSol2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", " ", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqSol2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"eqSol", "/.", "ruleK"}], "/.", "ruleE"}], ")"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"ruleF", ",", "defomredLLg"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleF", "=", 
   RowBox[{"eqSol2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"defomredLLg", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LLg", "/.", "ruleF"}], "/.", "ruleE"}], "/.", "ruleK"}], "/.",
      "ruleh"}], ")"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Obtain", " ", "the", " ", "JE", " ", "deformed", " ", "Lagrangian"}], 
   "*)"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "\[Psi]", " ", 
    SuperscriptBox["\[Psi]", "\[Dagger]"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", "\[Lambda]", " ", 
     "\[Psi]"}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SubscriptBox["\[Psi]", "x"], " ", "\[Lambda]", " ", 
     SuperscriptBox["\[Psi]", "\[Dagger]"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", "\[Psi]"}], 
            "+", 
            RowBox[{
             SubscriptBox["\[Psi]", "x"], " ", 
             SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], " ", "\[Psi]", " ", 
         SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ScriptCapitalV]"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"]}], " ", 
               "\[Psi]"}], "+", 
              RowBox[{
               SubscriptBox["\[Psi]", "t"], " ", 
               SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", "\[Psi]", " ", 
            SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", 
                "\[Psi]"}], "+", 
               RowBox[{
                SubscriptBox["\[Psi]", "t"], " ", 
                SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}], "2"]}]}], 
          ")"}]}], "-", 
        RowBox[{"2", " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", "\[Psi]"}],
               "-", 
              RowBox[{
               SubscriptBox["\[Psi]", "x"], " ", 
               SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", "\[Psi]", " ", 
            SuperscriptBox["\[Psi]", "\[Dagger]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["\[Psi]", "t", "\[Dagger]"], " ", "\[Psi]"}],
               "+", 
              RowBox[{
               SubscriptBox["\[Psi]", "t"], " ", 
               SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["\[Psi]", "x", "\[Dagger]"], " ", "\[Psi]"}],
               "+", 
              RowBox[{
               SubscriptBox["\[Psi]", "x"], " ", 
               SuperscriptBox["\[Psi]", "\[Dagger]"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8152118239960585`*^9, 3.817230054644442*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pert5", "=", 
   RowBox[{
    RowBox[{"defomredLLg", "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "5"}], "}"}]}], "]"}], "&"}]}], "//",
     "Normal"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", "Perturbative", " ", "result", " ", "up", " ", "to", " ", 
    SuperscriptBox["\[Lambda]", "5"]}], " ", "**)"}]}]}], "Input",
 CellChangeTimes->{{3.817230087531437*^9, 3.817230128825755*^9}, 
   3.817230320141585*^9, {3.817230363666323*^9, 3.817230383746523*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"pert", "/.", 
     RowBox[{"\[Lambda]", "\[Rule]", "0"}]}], ")"}], "-", 
   RowBox[{"LJE", "[", "0", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8172301149370365`*^9, 3.817230172101373*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.817230149632568*^9, 3.8172301723279085`*^9}, 
   3.817230391481*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"pert", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "\[Lambda]"}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"LJE", "[", "1", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817230181147006*^9, 3.8172301933069663`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.817230188600309*^9, 3.8172301942620115`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"pert", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        SuperscriptBox["\[Lambda]", "2"]}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"LJE", "[", "2", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8172302714912386`*^9, 3.8172302742818084`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8172302746073246`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"pert", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        SuperscriptBox["\[Lambda]", "3"]}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"LJE", "[", "3", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817230398382276*^9, 3.817230400923314*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.817230401297842*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"pert", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        SuperscriptBox["\[Lambda]", "4"]}], "]"}], "&"}]}], ")"}], "-", 
   RowBox[{"LJE", "[", "4", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817230447813238*^9, 3.8172304501969385`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.817230450718403*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3.3 DCC approach", "Subsection",
 CellChangeTimes->{{3.815325516660613*^9, 3.8153255197499404`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"ruleCo", ",", "eqGaugeJE", ",", "solGaugeJE"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleCo", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dt\[Psi]", "\[Rule]", 
      RowBox[{"Dt\[Psi]", "+", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"TT", "[", "1", "]"}], " ", "\[Psi]"}]}]}], ",", 
     RowBox[{"Dt\[Psi]d", "\[Rule]", 
      RowBox[{"Dt\[Psi]d", "-", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " "}], "2"], 
        RowBox[{"TT", "[", "1", "]"}], "\[Psi]d"}]}]}], ",", 
     RowBox[{"Dx\[Psi]", "\[Rule]", 
      RowBox[{"Dx\[Psi]", "+", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], 
        RowBox[{"TT", "[", "2", "]"}], "\[Psi]"}]}]}], ",", 
     RowBox[{"Dx\[Psi]d", "\[Rule]", 
      RowBox[{"Dx\[Psi]d", "-", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"TT", "[", "2", "]"}], "\[Psi]d"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqGaugeJE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"TT", "[", "1", "]"}], "\[Equal]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "/.", "ruleCo"}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"TT", "[", "2", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "/.", "ruleCo"}], 
        ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solGaugeJE", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqGaugeJE", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"TT", "[", "1", "]"}], ",", 
          RowBox[{"TT", "[", "2", "]"}]}], "}"}]}], "]"}], "//", 
      "FullSimplify"}], ")"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solution", " ", "for", " ", "the", " ", "gauge", " ", "field"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8149816883496933`*^9, 3.8149817191599298`*^9}, {
   3.814981925345408*^9, 3.814982011096079*^9}, 3.8149820567780275`*^9, {
   3.81498217586203*^9, 3.8149821762149754`*^9}, {3.8149824550710845`*^9, 
   3.8149824609093914`*^9}, {3.8149826835015917`*^9, 
   3.8149827065075817`*^9}, {3.8149827415444603`*^9, 3.814982773996*^9}, {
   3.8149831075688076`*^9, 3.8149831128004665`*^9}, {3.8149840143652954`*^9, 
   3.814984064002773*^9}, {3.815200316388118*^9, 3.8152003188797483`*^9}, 
   3.8152004430006742`*^9, {3.815325670552567*^9, 3.8153256974583397`*^9}, 
   3.815325752374775*^9, {3.815325855393401*^9, 3.81532587457438*^9}, {
   3.81532617035711*^9, 3.8153261742457285`*^9}, {3.817230469467585*^9, 
   3.8172304934189796`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"ruleJacJE", ",", "eqJacJE", ",", "solJE"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleJacJE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dx\[Psi]", "\[Rule]", 
      RowBox[{"Dx\[Psi]", "+", 
       RowBox[{
        RowBox[{"JJ", "[", "2", "]"}], "Dt\[Psi]"}]}]}], ",", 
     RowBox[{"Dx\[Psi]d", "\[Rule]", 
      RowBox[{"Dx\[Psi]d", "+", 
       RowBox[{
        RowBox[{"JJ", "[", "2", "]"}], "Dt\[Psi]d"}]}]}], ",", 
     RowBox[{"Dt\[Psi]", "\[Rule]", 
      RowBox[{
       RowBox[{"JJ", "[", "1", "]"}], " ", "Dt\[Psi]"}]}], ",", 
     RowBox[{"Dt\[Psi]d", "\[Rule]", 
      RowBox[{
       RowBox[{"JJ", "[", "1", "]"}], "Dt\[Psi]d"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqJacJE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"JJ", "[", "1", "]"}], "\[Equal]", 
      RowBox[{"1", "-", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[ScriptCapitalJ]", "[", "2", "]"}], "/.", "ruleCo"}], "/.",
            "solGaugeJE"}], "/.", "ruleJacJE"}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"JJ", "[", "2", "]"}], "\[Equal]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", "[", "1", "]"}], "/.", "ruleCo"}], "/.",
           "solGaugeJE"}], "/.", "ruleJacJE"}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solJE", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"eqJacJE", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"JJ", "[", "1", "]"}], ",", 
         RowBox[{"JJ", "[", "2", "]"}]}], "}"}]}], "]"}], 
     "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solution", " ", "for", " ", "the", " ", "Jacobian"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.815325894830741*^9, 3.815325909311541*^9}, {
  3.815325947185569*^9, 3.815325997603615*^9}, {3.8153260544612293`*^9, 
  3.815326132310832*^9}, {3.815326177631736*^9, 3.815326182834828*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"JE", ",", "defLJE"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JE", "=", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptCapitalJ]", "[", "1", "]"}], ",", 
        RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptCapitalJ]", "[", "2", "]"}], ",", 
        RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}]}], "}"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"defLJE", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalL]", "+", 
           RowBox[{"\[Lambda]", " ", "JE"}]}], ")"}], "/.", "ruleCo"}], "/.", 
        "solGaugeJE"}], "/.", "ruleJacJE"}], 
      RowBox[{"JJ", "[", "1", "]"}]], "/.", "solJE"}], "//", 
    "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8153261984396267`*^9, 3.815326259339822*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"defLJE", "-", "defomredLLg"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "the", " ", "result", " ", "with", " ", "gravity", " ", 
    "computation"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.817230622983557*^9, 3.817230687019521*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8172306289004126`*^9, {3.817230675311394*^9, 3.817230688340878*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 158, 2, 91, "Chapter"],
Cell[741, 26, 246, 6, 88, "Text"],
Cell[990, 34, 487, 10, 62, "Input"],
Cell[CellGroupData[{
Cell[1502, 48, 101, 1, 86, "Section"],
Cell[1606, 51, 1437, 36, 310, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[3080, 92, 110, 1, 68, "Section"],
Cell[CellGroupData[{
Cell[3215, 97, 111, 1, 59, "Subsection"],
Cell[3329, 100, 2426, 73, 452, "Input"],
Cell[5758, 175, 3018, 98, 353, "Input"],
Cell[CellGroupData[{
Cell[8801, 277, 453, 10, 137, "Input"],
Cell[9257, 289, 605, 18, 66, "Output"],
Cell[9865, 309, 987, 27, 66, "Output"],
Cell[10855, 338, 1258, 32, 66, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[12162, 376, 110, 1, 48, "Subsection"],
Cell[12275, 379, 3914, 112, 468, "Input"],
Cell[16192, 493, 474, 11, 46, "Input"],
Cell[16669, 506, 5674, 159, 521, "Input"],
Cell[22346, 667, 480, 12, 46, "Input"],
Cell[22829, 681, 2877, 81, 227, "Input"],
Cell[25709, 764, 415, 10, 46, "Input"],
Cell[CellGroupData[{
Cell[26149, 778, 1563, 46, 227, "Input"],
Cell[27715, 826, 1287, 36, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29039, 867, 544, 15, 46, "Input"],
Cell[29586, 884, 168, 2, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29791, 891, 662, 19, 46, "Input"],
Cell[30456, 912, 122, 2, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30615, 919, 691, 20, 51, "Input"],
Cell[31309, 941, 94, 1, 46, "Output"]
}, Open  ]],
Cell[31418, 945, 266, 5, 46, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[31721, 955, 106, 1, 48, "Subsection"],
Cell[31830, 958, 2864, 76, 201, "Input"],
Cell[34697, 1036, 3635, 86, 167, "Input"],
Cell[38335, 1124, 1933, 47, 173, "Input"],
Cell[CellGroupData[{
Cell[40293, 1175, 100, 1, 46, "Input"],
Cell[40396, 1178, 1512, 42, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41945, 1225, 362, 8, 77, "Input"],
Cell[42310, 1235, 96, 1, 46, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42467, 1243, 109, 1, 86, "Section"],
Cell[CellGroupData[{
Cell[42601, 1248, 160, 2, 59, "Subsection"],
Cell[42764, 1252, 3123, 102, 290, "Input"],
Cell[CellGroupData[{
Cell[45912, 1358, 392, 8, 137, "Input"],
Cell[46307, 1368, 609, 18, 66, "Output"],
Cell[46919, 1388, 1200, 33, 66, "Output"],
Cell[48122, 1423, 2831, 75, 103, "Output"],
Cell[50956, 1500, 7038, 185, 176, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[58043, 1691, 110, 1, 48, "Subsection"],
Cell[58156, 1694, 902, 17, 107, "Input"],
Cell[59061, 1713, 3124, 81, 346, "Input"],
Cell[CellGroupData[{
Cell[62210, 1798, 639, 19, 46, "Input"],
Cell[62852, 1819, 149, 2, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63038, 1826, 621, 19, 51, "Input"],
Cell[63662, 1847, 70, 1, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63769, 1853, 617, 19, 51, "Input"],
Cell[64389, 1874, 72, 1, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64498, 1880, 621, 19, 51, "Input"],
Cell[65122, 1901, 72, 1, 46, "Output"]
}, Open  ]],
Cell[65209, 1905, 202, 5, 46, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[65448, 1915, 106, 1, 48, "Subsection"],
Cell[65557, 1918, 5752, 174, 383, "Input"],
Cell[71312, 2094, 387, 11, 46, "Input"],
Cell[CellGroupData[{
Cell[71724, 2109, 442, 11, 46, "Input"],
Cell[72169, 2122, 151, 3, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72357, 2130, 368, 10, 51, "Input"],
Cell[72728, 2142, 70, 1, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72835, 2148, 372, 10, 51, "Input"],
Cell[73210, 2160, 72, 1, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73319, 2166, 370, 10, 51, "Input"],
Cell[73692, 2178, 70, 1, 46, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73823, 2186, 106, 1, 86, "Section"],
Cell[CellGroupData[{
Cell[73954, 2191, 109, 1, 59, "Subsection"],
Cell[74066, 2194, 3121, 99, 355, "Input"],
Cell[CellGroupData[{
Cell[77212, 2297, 124, 2, 46, "Input"],
Cell[77339, 2301, 578, 17, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77954, 2323, 126, 2, 46, "Input"],
Cell[78083, 2327, 1675, 50, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79795, 2382, 124, 2, 46, "Input"],
Cell[79922, 2386, 13033, 337, 366, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[93004, 2729, 108, 1, 48, "Subsection"],
Cell[93115, 2732, 3704, 109, 468, "Input"],
Cell[96822, 2843, 407, 10, 46, "Input"],
Cell[97232, 2855, 5600, 163, 495, "Input"],
Cell[102835, 3020, 477, 12, 46, "Input"],
Cell[103315, 3034, 2527, 71, 197, "Input"],
Cell[CellGroupData[{
Cell[105867, 3109, 1266, 39, 227, "Input"],
Cell[107136, 3150, 3642, 94, 121, "Output"]
}, Open  ]],
Cell[110793, 3247, 632, 16, 77, "Input"],
Cell[CellGroupData[{
Cell[111450, 3267, 272, 7, 46, "Input"],
Cell[111725, 3276, 119, 2, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111881, 3283, 331, 9, 46, "Input"],
Cell[112215, 3294, 96, 1, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112348, 3300, 363, 10, 51, "Input"],
Cell[112714, 3312, 72, 1, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112823, 3318, 359, 10, 51, "Input"],
Cell[113185, 3330, 70, 1, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113292, 3336, 361, 10, 51, "Input"],
Cell[113656, 3348, 70, 1, 46, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[113775, 3355, 106, 1, 48, "Subsection"],
Cell[113884, 3358, 2961, 77, 201, "Input"],
Cell[116848, 3437, 2274, 66, 167, "Input"],
Cell[119125, 3505, 1082, 32, 140, "Input"],
Cell[CellGroupData[{
Cell[120232, 3541, 334, 9, 77, "Input"],
Cell[120569, 3552, 121, 2, 46, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


